Large-Scale Gravitational Lens Modeling with Bayesian Neural Networks for Accurate and Precise Inference of the Hubble Constant

We investigate the use of approximate Bayesian neural networks (BNNs) in modeling hundreds of time-delay gravitational lenses for Hubble constant ($H_0$) determination. Our BNN was trained on synthetic HST-quality images of strongly lensed active galactic nuclei (AGN) with lens galaxy light included. The BNN can accurately characterize the posterior PDFs of model parameters governing the elliptical power-law mass profile in an external shear field. We then propagate the BNN-inferred posterior PDFs into ensemble $H_0$ inference, using simulated time delay measurements from a plausible dedicated monitoring campaign. Assuming well-measured time delays and a reasonable set of priors on the environment of the lens, we achieve a median precision of $9.3$\% per lens in the inferred $H_0$. A simple combination of 200 test-set lenses results in a precision of 0.5 $\textrm{km s}^{-1} \textrm{ Mpc}^{-1}$ ($0.7\%$), with no detectable bias in this $H_0$ recovery test. The computation time for the entire pipeline -- including the training set generation, BNN training, and $H_0$ inference -- translates to 9 minutes per lens on average for 200 lenses and converges to 6 minutes per lens as the sample size is increased. Being fully automated and efficient, our pipeline is a promising tool for exploring ensemble-level systematics in lens modeling for $H_0$ inference.

==> desc-tex/test/make_publication_list.py <==
"""
Parse the LSST DESC bibtex file and write out the publication list as an html snippet, for inclusion on the public website.
"""

from __future__ import print_function
import bibtexparser

# ======================================================================

def lookup_journal(tex):
    """
    Return the name or acronym of the journal, given its tex macro.
    """
    plaintext = tex.replace('\\','')
    lookup = {'apj':'ApJ', 'apjs':'ApJS', 'aj':'AJ', 'mnras':'MNRAS', 'nature':'Nature', 'aap':'A&amp;A', 'pasp':'PASP', 'jcap':'JCAP'}
    try:
        journal = lookup[plaintext]
    except:
        journal = plaintext
    return journal

# ----------------------------------------------------------------------

def html_for(entry):
    """
    Return a single line of HTML displaying the bibtex entry provided, either to stdout or a file provided.
    """
    # First make the authorlist:
    names = entry['author'].replace('\n',' ').replace('{','').replace('}','').replace('~',' ').replace('\\','').replace("'",'').split(' and ')
    separator = ', '
    authorlist = separator.join(names)

    # Clean up the title:
    title = entry['title'].replace('{','').replace('}','')

    # Now get the journal details:
    journal = lookup_journal(entry['journal'])
    try:
        details = separator.join(['('+entry['year']+')', journal, entry['volume'], entry['pages']])+'.'
    except:
        details = separator.join(['('+entry['year']+')', journal])+'.'

    # And now the URLs:
    ADSurl = entry['adsurl']
    PDFurl = "https://arxiv.org/pdf/"+entry['eprint']
    bibcode = ADSurl.split('/')[-1]
    BIBurl = "http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode="+bibcode+"&amp;data_type=BIBTEX&amp;db_key=AST&amp;nocookieset=1"

    # Compose the single line string:
    line = '<li style="margin-bottom: 10px;">'+authorlist+' <em>"'+title+'"</em> '+details
    line += ' (<a href="'+ADSurl+'">ADS</a>, <a href="'+PDFurl+'">PDF</a>, <a href="'+BIBurl+'">bibtex</a>)'+'</li>'

    return line


# ======================================================================

if __name__ == '__main__':

    with open('../bib/lsstdesc.bib') as bibtex_file:
        db = bibtexparser.bparser.BibTexParser(common_strings=True).parse_file(bibtex_file)

    # Loop over the list of bibtex entries:
    print()
    for entry in db.entries:
        print(html_for(entry))
        print()

# ======================================================================


==> main.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<!-- ![](./header.png) -->\n",
    "<img src=\"./header.png\",width=100%>"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Write Title Here\n",
    "\n",
    "*A. N. Author*\n",
    "\n",
    "Write abstract here."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Introduction\n",
    "============\n",
    "\n",
    "Write your introduction here!"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Method\n",
    "======\n",
    "\n",
    "Write about your methods here! Or change the sections to whatever you want!"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Results\n",
    "=======\n",
    "\n",
    "Write about your results here! Or don't!"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Conclusions\n",
    "===========\n",
    "\n",
    "Write about your conclusions here. You have drawn some, right?"
   ]
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python [default]",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

